Urban Explorations: Analysis of Public Park Usage using Mobile GPS Data

This study analyzes mobile phone data derived from 10 million daily active users across the United States to better understand the spatio-temporal activity patterns of users in Central Park, New York. The aim of this initial investigation is to create quantifiable measures for understanding public space usage in regions of the city that have no natural data source for measuring activity. We analyze the trip behaviors of users across time and different regions in the park to find patterns of co-location and shared time and, thus, potential social interaction. We find that regions with established amenities and points of interest exhibit a higher percentage of shared experiences, indicating that institutional amenities act as 'beacons' for users' experiences in the park.

==> build.sh <==
pdflatex main

